Measuring Vision-Language STEM Skills of Neural Models

We introduce a new challenge to test the STEM skills of neural models. The problems in the real world often require solutions, combining knowledge from STEM (science, technology, engineering, and math). Unlike existing datasets, our dataset requires the understanding of multimodal vision-language information of STEM. Our dataset features one of the largest and most comprehensive datasets for the challenge. It includes 448 skills and 1,073,146 questions spanning all STEM subjects. Compared to existing datasets that often focus on examining expert-level ability, our dataset includes fundamental skills and questions designed based on the K-12 curriculum. We also add state-of-the-art foundation models such as CLIP and GPT-3.5-Turbo to our benchmark. Results show that the recent model advances only help master a very limited number of lower grade-level skills (2.5% in the third grade) in our dataset. In fact, these models are still well below (averaging 54.7%) the performance of elementary students, not to mention near expert-level performance. To understand and increase the performance on our dataset, we teach the models on a training split of our dataset. Even though we observe improved performance, the model performance remains relatively low compared to average elementary students. To solve STEM problems, we will need novel algorithmic innovations from the community.

==> tools/generate_tex_all.py <==
import pathlib
import os

# get all the .tex files in the directory
root_path = pathlib.Path(__file__).parent.parent
tex_files = list(root_path.glob('**/*.tex'))
with open(root_path / "tools" / "all_tex.txt", "w") as f:
    for tex_file in tex_files:
        f.write(open(tex_file, "r").read() + "\n")


==> tools/remove_pics.py <==
import pathlib
import os

root_dir = pathlib.Path(__file__).parent.parent
pic_dirs = [
    root_dir / "deeper_error_analysis",
    root_dir / "figs",
    root_dir / "examples_assets",
    root_dir / "examples_assets_math_1",
    root_dir / "examples_assets_math_2",
    root_dir / "examples_assets_math_3",
    root_dir / "examples_assets_math_4",
    root_dir / "examples_assets_math_5",
    root_dir / "human_evaluation_assets",
]
all_tex = open(root_dir / "tools" / "all_tex.txt", "r").read()

for pic_dir in pic_dirs:
    assert pic_dir.exists()
    all_pics = (
        list(pic_dir.glob("**/*.png"))
        + list(pic_dir.glob("**/*.jpg"))
        + list(pic_dir.glob("**/*.pdf"))
    )
    for pic in all_pics:
        related_path = str(pic.relative_to(root_dir))
        if related_path not in all_tex:
            print(f"removing {pic}")
            os.remove(pic)


==> tools/rename_pics.py <==
import random
import string
import pathlib
import os

names = set()
def generate_random_string(length):
    letters = string.ascii_letters  # 包含大小写字母
    result_str = ''.join(random.choice(letters) for i in range(length))
    return result_str

root_dir = pathlib.Path(__file__).parent.parent
pic_dirs = [
    root_dir / "deeper_error_analysis",
    root_dir / "examples_assets",
    root_dir / "examples_assets_math_1",
    root_dir / "examples_assets_math_2",
    root_dir / "examples_assets_math_3",
    root_dir / "examples_assets_math_4",
    root_dir / "examples_assets_math_5",
    root_dir / "human_evaluation_assets",
]
tex_files = list(root_dir.glob("**/*.tex"))

for pic_dir in pic_dirs:
    assert pic_dir.exists()
    all_pics = (
        list(pic_dir.glob("**/*.png"))
        + list(pic_dir.glob("**/*.jpg"))
    )
    for pic in all_pics:
        related_path = str(pic.relative_to(root_dir))
        for tex_file in tex_files:
            tex_content = tex_file.read_text()
            if related_path in tex_content:
                print(f"renaming {pic}")
                while True:
                    new_name = generate_random_string(10) + pic.suffix
                    if new_name not in names:
                        names.add(new_name)
                        break
                new_path = pic.with_name(new_name)
                os.rename(pic, new_path)
                tex_content = tex_content.replace(related_path, str(new_path.relative_to(root_dir)))
                tex_file.write_text(tex_content)
                break

